Causal Identification with Additive Noise Models: Quantifying the Effect of Noise

In recent years, a lot of research has been conducted within the area of causal inference and causal learning. Many methods have been developed to identify the cause-effect pairs in models and have been successfully applied to observational real-world data to determine the direction of causal relationships. Yet in bivariate situations, causal discovery problems remain challenging. One class of such methods, that also allows tackling the bivariate case, is based on Additive Noise Models (ANMs). Unfortunately, one aspect of these methods has not received much attention until now: what is the impact of different noise levels on the ability of these methods to identify the direction of the causal relationship. This work aims to bridge this gap with the help of an empirical study. We test Regression with Subsequent Independence Test (RESIT) using an exhaustive range of models where the level of additive noise gradually changes from 1\% to 10000\% of the causes' noise level (the latter remains fixed). Additionally, the experiments in this work consider several different types of distributions as well as linear and non-linear models. The results of the experiments show that ANMs methods can fail to capture the true causal direction for some levels of noise.

==> code/plotting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "import tikzplotlib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('LinearRegressionCompleteFinal') as f:\n",
    "    data_dic = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.path import Path\n",
    "import matplotlib.patches as patches\n",
    "import json\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib.pyplot import gca\n",
    "from scipy.interpolate import make_interp_spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_data(path):\n",
    "    data = None\n",
    "    with open(path) as file_content:\n",
    "        data = json.load(file_content)\n",
    "    return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "path = \"Resit1CompleteRun\"\n",
    "data = load_data(path)\n",
    "\n",
    "factors2 = np.arange(1, 101, 1)\n",
    "factors1 = np.arange(0.01, 1.00, 0.01)  # 1 / factors2\n",
    "np.append(factors1, 1)\n",
    "\n",
    "combinations = []  # e.g., GAU, GAUxUNI, etc\n",
    "for k, _ in data[\"1\"].items():\n",
    "    combinations.append(k)\n",
    "    \n",
    "factors = factors1.copy().tolist()\n",
    "factors.extend(factors2.tolist())\n",
    "factors = np.array(factors)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "comb = combinations[17]\n",
    "HSIC, HSIC_IC, HSIC_IC2, DISTCOV, DISTCORR, HOEFFDING, SH_KNN, SH_KNN_2, SH_KNN_3, SH_MAXENT1, SH_MAXENT2, SH_SPACING_V = [], [], [], [], [], [], [], [], [], [], [], []\n",
    "for i in factors:\n",
    "    if i < 1:\n",
    "        key = str(np.round(i, 2))\n",
    "        #print('{}, {}'.format(i, key))\n",
    "    else:\n",
    "        key = str(int(i))\n",
    "        #print('{}, {}'.format(i, key))\n",
    "        pass\n",
    "    temp = data[key]\n",
    "    HSIC.append(temp[comb][\"HSIC_S\"])\n",
    "    HSIC_IC.append(temp[comb][\"HSIC_IC_S\"])\n",
    "    HSIC_IC2.append(temp[comb][\"HSIC_IC2_S\"])\n",
    "    DISTCOV.append(temp[comb][\"DISTCOV_S\"])\n",
    "    DISTCORR.append(temp[comb][\"DISTCORR_S\"])\n",
    "    HOEFFDING.append(temp[comb][\"HOEFFDING_S\"])\n",
    "    SH_KNN.append(temp[comb][\"SH_KNN_S\"])\n",
    "    SH_KNN_2.append(temp[comb][\"SH_KNN_2_S\"])\n",
    "    SH_KNN_3.append(temp[comb][\"SH_KNN_3_S\"])\n",
    "    SH_MAXENT1.append(temp[comb][\"SH_MAXENT1_S\"])\n",
    "    SH_MAXENT2.append(temp[comb][\"SH_MAXENT2_S\"])\n",
    "    SH_SPACING_V.append(temp[comb][\"SH_SPACING_V_S\"])\n",
    "\n",
    "# print(HSIC)\n",
    "# print(np.array(HSIC))\n",
    "\n",
    "plot_data = {\n",
    "    'HSIC': np.array(HSIC),\n",
    "    'HSIC_IC': np.array(HSIC_IC),\n",
    "    'HSIC_IC2': np.array(HSIC_IC2),\n",
    "    'DISTCOV': np.array(DISTCOV),\n",
    "    'DISTCORR': np.array(DISTCORR),\n",
    "    'HOEFFDING': np.array(HOEFFDING),\n",
    "    'SH_KNN': np.array(SH_KNN),\n",
    "    'SH_KNN_2': np.array(SH_KNN_2),\n",
    "    'SH_KNN_3': np.array(SH_KNN_3),\n",
    "    'SH_MAXENT1': np.array(SH_MAXENT1),\n",
    "    'SH_MAXENT2': np.array(SH_MAXENT2),\n",
    "    'SH_SPACING_V': np.array(SH_SPACING_V),\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_data_df = pd.DataFrame(plot_data)\n",
    "plot_data_df['i'] = factors\n",
    "plot_data_df.set_index('i', inplace=True)\n",
    "#plot_data_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "new_x_val = plot_data_df.index.values.copy()\n",
    "for i in range(100, len(new_x_val)):\n",
    "    new_x_val[i] = new_x_val[i]/100 + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_ticks_label_arr = [0]\n",
    "x_ticks_label_arr.extend(np.round(plot_data_df.index.values[9::10][:10],2).tolist())\n",
    "x_ticks_label_arr.extend(plot_data_df.index.values[108::10].astype(int).tolist())\n",
    "#x_ticks_label_arr = np.array(x_ticks_label_arr)\n",
    "#x_ticks_label_arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(0, len(x_ticks_label_arr)):\n",
    "    if i > 0 and i < 10:\n",
    "        x_ticks_label_arr[i] = str(x_ticks_label_arr[i])[1:]\n",
    "    elif i == 10:\n",
    "        x_ticks_label_arr[i] = str(x_ticks_label_arr[i])[:-2]\n",
    "    else:\n",
    "        x_ticks_label_arr[i] = str(x_ticks_label_arr[i])\n",
    "#x_ticks_label_arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_ticks_arr = [0]\n",
    "x_ticks_arr.extend(new_x_val[9::10][:10].tolist())\n",
    "x_ticks_arr.extend(new_x_val[108::10].tolist())\n",
    "x_ticks_arr = np.array(x_ticks_arr)\n",
    "x_ticks_arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "color = [\"#dd7e2a\", \"#2aa4dd\", \"#95dd2a\", \"#1c5621\", \"#874edb\", \"#db4e6f\", \"#efed64\", \"#177c19\", \"#2830d3\", \"#ef64e4\",\n",
    "         \"#332f2f\", \"#04cdf9\"]\n",
    "ls = [\"-\", \"-\", \"-\", \"-\", \"-\", \"-\", \"--\", \"--\", \"--\", \"--\", \"--\", \"--\"]\n",
    "count = 0\n",
    "for k, v in plot_data.items():\n",
    "    plt.plot(new_x_val, v, color=color[count], label=k, alpha=0.75, linestyle=ls[count])\n",
    "    count += 1\n",
    "plt.ylim(.2, 1.05)\n",
    "plt.axhline(0.5, linestyle=(0, (1, 1)), color='k', alpha=1, label=\"_\")\n",
    "plt.axhline(1.0, linestyle=(0, (1, 1)), color='k', alpha=1, label=\"_\")\n",
    "plt.axvline(1.0, linestyle=(0, (1, 1)), color='k', alpha=1, label=\"_\")\n",
    "#plt.axhline(0.0, linestyle=(0, (1, 5)), color='grey', alpha=0.75, label=\"_\")\n",
    "plt.grid(axis='both', alpha=0.3)\n",
    "plt.xticks(x_ticks_arr, labels=x_ticks_label_arr)\n",
    "plt.yticks(np.arange(0.2, 1.1, 0.1))\n",
    "plt.ylabel(\"Accuracy\")\n",
    "plt.xlabel(\"Standard deviation factor for noise, $i$\")\n",
    "legend = False\n",
    "if legend:\n",
    "    plt.legend(\n",
    "        bbox_to_anchor=(1, 1),\n",
    "        loc=\"upper left\",\n",
    "    )\n",
    "    \n",
    "# uncoment this line to save plot\n",
    "#tikzplotlib.save('plots/decoupled/{}.tex'.format(comb))\n",
    "\n",
    "#plt.savefig('legend.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

